Damped energy-norm a posteriori error estimates for fully discrete approximations of the wave equation using C2-reconstructions with the leapfrog scheme

We derive a posteriori error estimates for the the scalar wave equation discretized in space by continuous finite elements and in time by the explicit leapfrog scheme. Our analysis combines the idea of invoking extra time-regularity for the right-hand side, as previously introduced in the space semi-discrete setting, with a novel, piecewise quartic, globally twice-differentiable time-reconstruction of the fully discrete solution. Our main results show that the proposed estimator is reliable and efficient in a damped energy norm. These properties are illustrated in a series of numerical examples.

==> figures/propagating/data/extract.sh <==
rho=$1

# NS="4 8 16 32 64 128 256 512"
NS="2 4 8 16 32 64 128 256"

echo N \
     err_node_v err_node_t err_node_g \
     err_poly_v err_poly_t err_poly_g \
     err_rcst_v err_rcst_t err_rcst_g \
     mis_v      mis_t      mis_g      \
     mis_tg     R          etaf rho

for N in $NS; do
	dir=run_`printf '%04d' $N`
	file=${dir}/OUTPUT.txt

	err_node_v=`awk '{if (NR == 2) print $1}' < $file`
	err_node_t=`awk '{if (NR == 2) print $2}' < $file`
	err_node_g=`awk '{if (NR == 2) print $3}' < $file`

	err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
	err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
	err_poly_g=`awk '{if (NR == 4) print $3}' < $file`

	err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
	err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
	err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`

	mis_v=`awk '{if (NR == 8) print $1}' < $file`
	mis_t=`awk '{if (NR == 8) print $2}' < $file`
	mis_g=`awk '{if (NR == 8) print $3}' < $file`

	mis_tg=`awk '{if (NR == 8) print $4}' < $file`

	R=`awk '{if (NR == 10) print $1}' < $file`
	etaf=`awk '{if (NR == 12) print $1}' < $file`

	echo $N \
	     $err_node_v $err_node_t $err_node_g \
	     $err_poly_v $err_poly_t $err_poly_g \
	     $err_rcst_v $err_rcst_t $err_rcst_g \
	     $mis_v      $mis_t      $mis_g      \
	     $mis_tg     $R          $etaf $rho
done



==> figures/standing/data/extract.sh <==
rho=$1

NS="2 4 8 16 32 64 128 256"

echo N \
     err_node_v err_node_t err_node_g \
     err_poly_v err_poly_t err_poly_g \
     err_rcst_v err_rcst_t err_rcst_g \
     mis_v      mis_t      mis_g      \
     mis_tg     R          etaf rho

for N in $NS; do
	dir=run_`printf '%04d' $N`
	file=${dir}/OUTPUT.txt

	err_node_v=`awk '{if (NR == 2) print $1}' < $file`
	err_node_t=`awk '{if (NR == 2) print $2}' < $file`
	err_node_g=`awk '{if (NR == 2) print $3}' < $file`

	err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
	err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
	err_poly_g=`awk '{if (NR == 4) print $3}' < $file`

	err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
	err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
	err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`

	mis_v=`awk '{if (NR == 8) print $1}' < $file`
	mis_t=`awk '{if (NR == 8) print $2}' < $file`
	mis_g=`awk '{if (NR == 8) print $3}' < $file`

	mis_tg=`awk '{if (NR == 8) print $4}' < $file`

	R=`awk '{if (NR == 10) print $1}' < $file`
	etaf=`awk '{if (NR == 12) print $1}' < $file`

	echo $N \
	     $err_node_v $err_node_t $err_node_g \
	     $err_poly_v $err_poly_t $err_poly_g \
	     $err_rcst_v $err_rcst_t $err_rcst_g \
	     $mis_v      $mis_t      $mis_g      \
	     $mis_tg     $R          $etaf $rho
done


==> figures/standing/data/rho0.02_p0_r0.9/RUN.sh <==
home=`pwd`
wave=${home}/../../test

function run ()
{
	N=$1
	p=$2
	r=$3
	rho=$4
	dir=$5

	echo "run with paramters N=$1 p=$2 r=$3 rho=$4 in directory $dir"

	mkdir -p $dir
	cd $dir

	${wave} $1 $2 $3 $4 $5 > OUTPUT.txt

	cd $home
}

NS="4 8 16 32 64 128 256 512"
# NS="2 4 8 16 32 64 128 256"
# NS="2 4 8 16 32 64 128"

p=0
r=0.9
rho=0.02

for N in $NS; do
	run $N $p $r $rho run_`printf '%04d' $N`
done


==> figures/standing/data/rho0.02_p0_r0.9/extract.sh <==
NS="4 8 16 32 64 128 256 512"
RS="0.9"

rho=$1

for r in $RS; do
	output="data.txt"
	echo N \
	     err_node_v err_node_t err_node_g \
	     err_poly_v err_poly_t err_poly_g \
	     err_rcst_v err_rcst_t err_rcst_g \
	     mis_v      mis_t      mis_g      \
	     mis_tg     R          etaf rho > $output

	for N in $NS; do
		dir=run_`printf '%04d' $N`
		file=${dir}/OUTPUT.txt
	
		err_node_v=`awk '{if (NR == 2) print $1}' < $file`
		err_node_t=`awk '{if (NR == 2) print $2}' < $file`
		err_node_g=`awk '{if (NR == 2) print $3}' < $file`
	
		err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
		err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
		err_poly_g=`awk '{if (NR == 4) print $3}' < $file`
	
		err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
		err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
		err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`
	
		mis_v=`awk '{if (NR == 8) print $1}' < $file`
		mis_t=`awk '{if (NR == 8) print $2}' < $file`
		mis_g=`awk '{if (NR == 8) print $3}' < $file`
	
		mis_tg=`awk '{if (NR == 8) print $4}' < $file`
	
		R=`awk '{if (NR == 10) print $1}' < $file`
		etaf=`awk '{if (NR == 12) print $1}' < $file`
	
		echo $N \
		     $err_node_v $err_node_t $err_node_g \
		     $err_poly_v $err_poly_t $err_poly_g \
		     $err_rcst_v $err_rcst_t $err_rcst_g \
		     $mis_v      $mis_t      $mis_g      \
		     $mis_tg     $R          $etaf $rho >> $output
	done
done


==> figures/standing/data/rho0.02_p1_r0.9/RUN.sh <==
home=`pwd`
wave=${home}/../../test

function run ()
{
	N=$1
	p=$2
	r=$3
	rho=$4
	dir=$5

	echo "run with paramters N=$1 p=$2 r=$3 rho=$4 in directory $dir"

	mkdir -p $dir
	cd $dir

	${wave} $1 $2 $3 $4 $5 > OUTPUT.txt

	cd $home
}

NS="4 8 16 32 64 128 256 512"
NS="2 4 8 16 32 64 128 256"
# NS="2 4 8 16 32 64 128"

p=1
r=0.9
rho=0.02

for N in $NS; do
	run $N $p $r $rho run_`printf '%04d' $N`
done


==> figures/standing/data/rho0.02_p1_r0.9/extract.sh <==
NS="2 4 8 16 32 64 128 256"
RS="0.9"

rho=$1

for r in $RS; do
	output="data.txt"
	echo N \
	     err_node_v err_node_t err_node_g \
	     err_poly_v err_poly_t err_poly_g \
	     err_rcst_v err_rcst_t err_rcst_g \
	     mis_v      mis_t      mis_g      \
	     mis_tg     R          etaf rho > $output

	for N in $NS; do
		dir=run_`printf '%04d' $N`
		file=${dir}/OUTPUT.txt
	
		err_node_v=`awk '{if (NR == 2) print $1}' < $file`
		err_node_t=`awk '{if (NR == 2) print $2}' < $file`
		err_node_g=`awk '{if (NR == 2) print $3}' < $file`
	
		err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
		err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
		err_poly_g=`awk '{if (NR == 4) print $3}' < $file`
	
		err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
		err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
		err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`
	
		mis_v=`awk '{if (NR == 8) print $1}' < $file`
		mis_t=`awk '{if (NR == 8) print $2}' < $file`
		mis_g=`awk '{if (NR == 8) print $3}' < $file`
	
		mis_tg=`awk '{if (NR == 8) print $4}' < $file`
	
		R=`awk '{if (NR == 10) print $1}' < $file`
		etaf=`awk '{if (NR == 12) print $1}' < $file`
	
		echo $N \
		     $err_node_v $err_node_t $err_node_g \
		     $err_poly_v $err_poly_t $err_poly_g \
		     $err_rcst_v $err_rcst_t $err_rcst_g \
		     $mis_v      $mis_t      $mis_g      \
		     $mis_tg     $R          $etaf $rho >> $output
	done
done


==> figures/standing/data/rho0.02_p2_r0.9/RUN.sh <==
home=`pwd`
wave=${home}/../../test

function run ()
{
	N=$1
	p=$2
	r=$3
	rho=$4
	dir=$5

	echo "run with paramters N=$1 p=$2 r=$3 rho=$4 in directory $dir"

	mkdir -p $dir
	cd $dir

	${wave} $1 $2 $3 $4 $5 > OUTPUT.txt

	cd $home
}

NS="4 8 16 32 64 128 256 512"
# NS="2 4 8 16 32 64 128 256"
NS="2 4 8 16 32 64 128"

p=2
r=0.9
rho=0.02

for N in $NS; do
	run $N $p $r $rho run_`printf '%04d' $N`
done


==> figures/standing/data/rho0.02_p2_r0.9/extract.sh <==
NS="2 4 8 16 32 64 128"
RS="0.9"

rho=$1

for r in $RS; do
	output="data.txt"
	echo N \
	     err_node_v err_node_t err_node_g \
	     err_poly_v err_poly_t err_poly_g \
	     err_rcst_v err_rcst_t err_rcst_g \
	     mis_v      mis_t      mis_g      \
	     mis_tg     R          etaf rho > $output

	for N in $NS; do
		dir=run_`printf '%04d' $N`
		file=${dir}/OUTPUT.txt
	
		err_node_v=`awk '{if (NR == 2) print $1}' < $file`
		err_node_t=`awk '{if (NR == 2) print $2}' < $file`
		err_node_g=`awk '{if (NR == 2) print $3}' < $file`
	
		err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
		err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
		err_poly_g=`awk '{if (NR == 4) print $3}' < $file`
	
		err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
		err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
		err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`
	
		mis_v=`awk '{if (NR == 8) print $1}' < $file`
		mis_t=`awk '{if (NR == 8) print $2}' < $file`
		mis_g=`awk '{if (NR == 8) print $3}' < $file`
	
		mis_tg=`awk '{if (NR == 8) print $4}' < $file`
	
		R=`awk '{if (NR == 10) print $1}' < $file`
		etaf=`awk '{if (NR == 12) print $1}' < $file`
	
		echo $N \
		     $err_node_v $err_node_t $err_node_g \
		     $err_poly_v $err_poly_t $err_poly_g \
		     $err_rcst_v $err_rcst_t $err_rcst_g \
		     $mis_v      $mis_t      $mis_g      \
		     $mis_tg     $R          $etaf $rho >> $output
	done
done


==> figures/standing/data/rho1.00_p0_r0.9/RUN.sh <==
home=`pwd`
wave=${home}/../../test

function run ()
{
	N=$1
	p=$2
	r=$3
	rho=$4
	dir=$5

	echo "run with paramters N=$1 p=$2 r=$3 rho=$4 in directory $dir"

	mkdir -p $dir
	cd $dir

	${wave} $1 $2 $3 $4 $5 > OUTPUT.txt

	cd $home
}

NS="4 8 16 32 64 128 256 512"
# NS="2 4 8 16 32 64 128 256"
# NS="2 4 8 16 32 64 128"

p=0
r=0.9
rho=1.00

for N in $NS; do
	run $N $p $r $rho run_`printf '%04d' $N`
done


==> figures/standing/data/rho1.00_p0_r0.9/extract.sh <==
NS="4 8 16 32 64 128 256 512"
RS="0.9"

rho=$1

for r in $RS; do
	output="data.txt"
	echo N \
	     err_node_v err_node_t err_node_g \
	     err_poly_v err_poly_t err_poly_g \
	     err_rcst_v err_rcst_t err_rcst_g \
	     mis_v      mis_t      mis_g      \
	     mis_tg     R          etaf rho > $output

	for N in $NS; do
		dir=run_`printf '%04d' $N`
		file=${dir}/OUTPUT.txt
	
		err_node_v=`awk '{if (NR == 2) print $1}' < $file`
		err_node_t=`awk '{if (NR == 2) print $2}' < $file`
		err_node_g=`awk '{if (NR == 2) print $3}' < $file`
	
		err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
		err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
		err_poly_g=`awk '{if (NR == 4) print $3}' < $file`
	
		err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
		err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
		err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`
	
		mis_v=`awk '{if (NR == 8) print $1}' < $file`
		mis_t=`awk '{if (NR == 8) print $2}' < $file`
		mis_g=`awk '{if (NR == 8) print $3}' < $file`
	
		mis_tg=`awk '{if (NR == 8) print $4}' < $file`
	
		R=`awk '{if (NR == 10) print $1}' < $file`
		etaf=`awk '{if (NR == 12) print $1}' < $file`
	
		echo $N \
		     $err_node_v $err_node_t $err_node_g \
		     $err_poly_v $err_poly_t $err_poly_g \
		     $err_rcst_v $err_rcst_t $err_rcst_g \
		     $mis_v      $mis_t      $mis_g      \
		     $mis_tg     $R          $etaf $rho >> $output
	done
done


==> figures/standing/data/rho1.00_p1_r0.9/RUN.sh <==
home=`pwd`
wave=${home}/../../test

function run ()
{
	N=$1
	p=$2
	r=$3
	rho=$4
	dir=$5

	echo "run with paramters N=$1 p=$2 r=$3 rho=$4 in directory $dir"

	mkdir -p $dir
	cd $dir

	${wave} $1 $2 $3 $4 $5 > OUTPUT.txt

	cd $home
}

NS="4 8 16 32 64 128 256 512"
NS="2 4 8 16 32 64 128 256"
# NS="2 4 8 16 32 64 128"

p=1
r=0.9
rho=1.00

for N in $NS; do
	run $N $p $r $rho run_`printf '%04d' $N`
done


==> figures/standing/data/rho1.00_p1_r0.9/extract.sh <==
NS="2 4 8 16 32 64 128 256"
RS="0.9"

rho=$1

for r in $RS; do
	output="data.txt"
	echo N \
	     err_node_v err_node_t err_node_g \
	     err_poly_v err_poly_t err_poly_g \
	     err_rcst_v err_rcst_t err_rcst_g \
	     mis_v      mis_t      mis_g      \
	     mis_tg     R          etaf rho > $output

	for N in $NS; do
		dir=run_`printf '%04d' $N`
		file=${dir}/OUTPUT.txt
	
		err_node_v=`awk '{if (NR == 2) print $1}' < $file`
		err_node_t=`awk '{if (NR == 2) print $2}' < $file`
		err_node_g=`awk '{if (NR == 2) print $3}' < $file`
	
		err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
		err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
		err_poly_g=`awk '{if (NR == 4) print $3}' < $file`
	
		err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
		err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
		err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`
	
		mis_v=`awk '{if (NR == 8) print $1}' < $file`
		mis_t=`awk '{if (NR == 8) print $2}' < $file`
		mis_g=`awk '{if (NR == 8) print $3}' < $file`
	
		mis_tg=`awk '{if (NR == 8) print $4}' < $file`
	
		R=`awk '{if (NR == 10) print $1}' < $file`
		etaf=`awk '{if (NR == 12) print $1}' < $file`
	
		echo $N \
		     $err_node_v $err_node_t $err_node_g \
		     $err_poly_v $err_poly_t $err_poly_g \
		     $err_rcst_v $err_rcst_t $err_rcst_g \
		     $mis_v      $mis_t      $mis_g      \
		     $mis_tg     $R          $etaf $rho >> $output
	done
done


==> figures/standing/data/rho1.00_p2_r0.9/RUN.sh <==
home=`pwd`
wave=${home}/../../test

function run ()
{
	N=$1
	p=$2
	r=$3
	rho=$4
	dir=$5

	echo "run with paramters N=$1 p=$2 r=$3 rho=$4 in directory $dir"

	mkdir -p $dir
	cd $dir

	${wave} $1 $2 $3 $4 $5 > OUTPUT.txt

	cd $home
}

NS="4 8 16 32 64 128 256 512"
# NS="2 4 8 16 32 64 128 256"
NS="2 4 8 16 32 64 128"

p=2
r=0.9
rho=1.00

for N in $NS; do
	run $N $p $r $rho run_`printf '%04d' $N`
done


==> figures/standing/data/rho1.00_p2_r0.9/extract.sh <==
NS="2 4 8 16 32 64 128"
RS="0.9"

rho=$1

for r in $RS; do
	output="data.txt"
	echo N \
	     err_node_v err_node_t err_node_g \
	     err_poly_v err_poly_t err_poly_g \
	     err_rcst_v err_rcst_t err_rcst_g \
	     mis_v      mis_t      mis_g      \
	     mis_tg     R          etaf rho > $output

	for N in $NS; do
		dir=run_`printf '%04d' $N`
		file=${dir}/OUTPUT.txt
	
		err_node_v=`awk '{if (NR == 2) print $1}' < $file`
		err_node_t=`awk '{if (NR == 2) print $2}' < $file`
		err_node_g=`awk '{if (NR == 2) print $3}' < $file`
	
		err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
		err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
		err_poly_g=`awk '{if (NR == 4) print $3}' < $file`
	
		err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
		err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
		err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`
	
		mis_v=`awk '{if (NR == 8) print $1}' < $file`
		mis_t=`awk '{if (NR == 8) print $2}' < $file`
		mis_g=`awk '{if (NR == 8) print $3}' < $file`
	
		mis_tg=`awk '{if (NR == 8) print $4}' < $file`
	
		R=`awk '{if (NR == 10) print $1}' < $file`
		etaf=`awk '{if (NR == 12) print $1}' < $file`
	
		echo $N \
		     $err_node_v $err_node_t $err_node_g \
		     $err_poly_v $err_poly_t $err_poly_g \
		     $err_rcst_v $err_rcst_t $err_rcst_g \
		     $mis_v      $mis_t      $mis_g      \
		     $mis_tg     $R          $etaf $rho >> $output
	done
done


==> figures/standing/data/rho1.00_p2_sts/RUN.sh <==
home=`pwd`
wave=${home}/../test

function run ()
{
	N=$1
	p=$2
	r=$3
	rho=$4
	dir=$5

	echo "run with paramters N=$1 p=$2 r=$3 rho=$4 in directory $dir"

	mkdir -p $dir
	cd $dir

	${wave} $1 $2 $3 $4 $5 > OUTPUT.txt

	cd $home
}

NS="2 4 8 16 32 64 128"

p=2
rho=1.00

N0=2
r0=0.9

for N in $NS; do
	r=`echo $r0 $N0 $N | awk '{ print $1*sqrt($2/$3)}'`
	# echo $r $N | awk '{ print $1*$1*$2 }'
	run $N $p $r $rho run_${rho}_`printf '%04d' $N`
done


==> figures/standing/data/rho1.00_p2_sts/extract.sh <==
rho=1.00

NS="2 4 8 16 32 64 128"

output="data_${rho}.txt"

echo N \
     err_node_v err_node_t err_node_g \
     err_poly_v err_poly_t err_poly_g \
     err_rcst_v err_rcst_t err_rcst_g \
     mis_v      mis_t      mis_g      \
     mis_tg     R          etaf rho > $output

for N in $NS; do
	dir=run_${rho}_`printf '%04d' $N`
	file=${dir}/OUTPUT.txt

	err_node_v=`awk '{if (NR == 2) print $1}' < $file`
	err_node_t=`awk '{if (NR == 2) print $2}' < $file`
	err_node_g=`awk '{if (NR == 2) print $3}' < $file`

	err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
	err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
	err_poly_g=`awk '{if (NR == 4) print $3}' < $file`

	err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
	err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
	err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`

	mis_v=`awk '{if (NR == 8) print $1}' < $file`
	mis_t=`awk '{if (NR == 8) print $2}' < $file`
	mis_g=`awk '{if (NR == 8) print $3}' < $file`

	mis_tg=`awk '{if (NR == 8) print $4}' < $file`

	R=`awk '{if (NR == 10) print $1}' < $file`
	etaf=`awk '{if (NR == 12) print $1}' < $file`

	echo $N \
	     $err_node_v $err_node_t $err_node_g \
	     $err_poly_v $err_poly_t $err_poly_g \
	     $err_rcst_v $err_rcst_t $err_rcst_g \
	     $mis_v      $mis_t      $mis_g      \
	     $mis_tg     $R          $etaf $rho >> $output
done



==> figures/standing_m10/data/extract.sh <==
rho=$1

NS="2 4 8 16 32 64 128 256"

echo N \
     err_node_v err_node_t err_node_g \
     err_poly_v err_poly_t err_poly_g \
     err_rcst_v err_rcst_t err_rcst_g \
     mis_v      mis_t      mis_g      \
     mis_tg     R          etaf rho

for N in $NS; do
	dir=run_`printf '%04d' $N`
	file=${dir}/OUTPUT.txt

	err_node_v=`awk '{if (NR == 2) print $1}' < $file`
	err_node_t=`awk '{if (NR == 2) print $2}' < $file`
	err_node_g=`awk '{if (NR == 2) print $3}' < $file`

	err_poly_v=`awk '{if (NR == 4) print $1}' < $file`
	err_poly_t=`awk '{if (NR == 4) print $2}' < $file`
	err_poly_g=`awk '{if (NR == 4) print $3}' < $file`

	err_rcst_v=`awk '{if (NR == 6) print $1}' < $file`
	err_rcst_t=`awk '{if (NR == 6) print $2}' < $file`
	err_rcst_g=`awk '{if (NR == 6) print $3}' < $file`

	mis_v=`awk '{if (NR == 8) print $1}' < $file`
	mis_t=`awk '{if (NR == 8) print $2}' < $file`
	mis_g=`awk '{if (NR == 8) print $3}' < $file`

	mis_tg=`awk '{if (NR == 8) print $4}' < $file`

	R=`awk '{if (NR == 10) print $1}' < $file`
	etaf=`awk '{if (NR == 12) print $1}' < $file`

	echo $N \
	     $err_node_v $err_node_t $err_node_g \
	     $err_poly_v $err_poly_t $err_poly_g \
	     $err_rcst_v $err_rcst_t $err_rcst_g \
	     $mis_v      $mis_t      $mis_g      \
	     $mis_tg     $R          $etaf $rho
done

